Data-driven solutions of ill-posed inverse problems arising from doping reconstruction in semiconductors

The non-destructive estimation of doping concentrations in semiconductor devices is of paramount importance for many applications ranging from crystal growth, the recent redefinition of the 1kg to defect, and inhomogeneity detection. A number of technologies (such as LBIC, EBIC and LPS) have been developed which allow the detection of doping variations via photovoltaic effects. The idea is to illuminate the sample at several positions and detect the resulting voltage drop or current at the contacts. We model a general class of such photovoltaic technologies by ill-posed global and local inverse problems based on a drift-diffusion system that describes charge transport in a self-consistent electrical field. The doping profile is included as a parametric field. To numerically solve a physically relevant local inverse problem, we present three different data-driven approaches, based on least squares, multilayer perceptrons, and residual neural networks. Our data-driven methods reconstruct the doping profile for a given spatially varying voltage signal induced by a laser scan along the sample's surface. The methods are trained on synthetic data sets (pairs of discrete doping profiles and corresponding photovoltage signals at different illumination positions) which are generated by efficient physics-preserving finite volume solutions of the forward problem. While the linear least square method yields an average absolute $\ell^\infty$ error around $10\%$, the nonlinear networks roughly halve this error to $5\%$, respectively. Finally, we optimize the relevant hyperparameters and test the robustness of our approach with respect to noise.

==> data/generate_histogram_data.py <==
from sys import stdin
import argparse
import numpy as np
import decimal
from tabulate import tabulate


def round_up(x, place=0):
    context = decimal.getcontext()
    # get the original setting so we can put it back when we're done
    original_rounding = context.rounding
    # change context to act like ceil()
    context.rounding = decimal.ROUND_CEILING

    x_exp = np.ceil(np.log10(x))
    x_rescale = 10 ** x_exp
    x /= x_rescale

    rounded = round(decimal.Decimal(str(x)), place)
    context.rounding = original_rounding
    return float(rounded) * x_rescale


def read_command_line_options():
    parser = argparse.ArgumentParser()

    parser.add_argument(
        "-i",
        "--input-file",
        type=str,
        default=None,
        help="The name of the input file with the data of the histogram"
    )

    parser.add_argument(
        "-o",
        "--output-file",
        type=str,
        default=None,
        help="The name of the output file with the data of the histogram"
    )

    parser.add_argument(
        "-b",
        "--bins",
        type=int,
        default=35,
        help="The number of columns of the histogram"
    )

    parser.add_argument(
        "-m",
        "--xmin",
        type=float,
        default=0,
        help="The min value of the histogram"
    )

    parser.add_argument(
        "-M",
        "--xmax",
        type=float,
        default=None,
        help="The max value of the histogram"
    )

    parser.add_argument(
        "-r",
        "--rescale",
        type=float,
        default=1.,
        help="Divide the x scale for this number for changing the unit of measure"
    )

    return parser.parse_args()


def read_data(file_path):
    if file_path is None:
        file_content = np.loadtxt(stdin, skiprows=1)
    else:
        with open(file_path, 'r') as f:
            file_content = np.loadtxt(f, skiprows=1)
    return file_content


def args_to_string(args):
    output = ''
    output += 'xmin={}; '.format(args.xmin)
    output += 'xmax={}; '.format(args.xmax)
    output += 'bins={}; '.format(args.bins)
    output += 'rescale={:.12g};'.format(args.rescale)
    return output


def build_histogram(data, xmin, xmax, bins):
    values = np.array(np.floor(data / xmax * bins), dtype=np.int32)

    hist_values = np.zeros((bins, ), dtype=np.int32)
    for value in values:
        if value >= 0 and value < bins:
            hist_values[value] += 1
    return hist_values


def main():
    args = read_command_line_options()
    first_line = args_to_string(args)

    file_content = read_data(args.input_file)

    if len(file_content.shape) == 1:
        file_content = file_content[..., np.newaxis]

    xmin = args.xmin
    xmax = args.xmax

    if xmax is None:
        xmax_temp = np.max(file_content)
        xmax = round_up(xmax_temp, 1)

    histograms = []
    for i in range(file_content.shape[-1]):
        hist = build_histogram(file_content[:, i], xmin, xmax, args.bins)
        histograms.append(hist)

    histo_intervals = np.linspace(xmin, xmax, args.bins + 1) / args.rescale

    data = [['xstart', 'xend']]
    if file_content.shape[-1] > 0:
        data[0].append('errors')
        first_line += ' errors-average={:.12g};'.format(np.mean(file_content[:, 0]) / args.rescale)
    if file_content.shape[-1] > 1:
        data[0].append('errors-no-mean')
        first_line += ' errors-no-mean-average={:.12g};'.format(np.mean(file_content[:, 1]) / args.rescale)
    first_line += '\n'

    for i in range(args.bins):
        new_line = [histo_intervals[i], histo_intervals[i + 1]]
        new_line.extend([hist[i] for hist in histograms])
        data.append(new_line)

    # PgfPlots has no idea of "xend"; it only reads xstart. The last line is used only for having
    # the position of the last point
    final_line = [histo_intervals[-1], histo_intervals[-1]]
    final_line += [0] * file_content.shape[-1]
    data.append(final_line)

    table = tabulate(data, headers='firstrow', tablefmt='plain')

    if args.output_file is None:
        print(first_line)
        print(table)
    else:
        with open(args.output_file, 'w') as f:
            f.write(first_line + '\n')
            f.write(table + '\n')


if __name__ == '__main__':
    main()

